Characterizing Scalability of Sparse Matrix-Vector Multiplications on Phytium FT-2000+ Many-cores

Understanding the scalability of parallel programs is crucial for software optimization and hardware architecture design. As HPC hardware is moving towards many-core design, it becomes increasingly difficult for a parallel program to make effective use of all available processor cores. This makes scalability analysis increasingly important. This paper presents a quantitative study for characterizing the scalability of sparse matrix-vector multiplications (SpMV) on Phytium FT-2000+, an ARM-based many-core architecture for HPC computing. We choose to study SpMV as it is a common operation in scientific and HPC applications. Due to the newness of ARM-based many-core architectures, there is little work on understanding the SpMV scalability on such hardware design. To close the gap, we carry out a large-scale empirical evaluation involved over 1,000 representative SpMV datasets. We show that, while many computation-intensive SpMV applications contain extensive parallelism, achieving a linear speedup is non-trivial on Phytium FT-2000+. To better understand what software and hardware parameters are most important for determining the scalability of a given SpMV kernel, we develop a performance analytical model based on the regression tree. We show that our model is highly effective in characterizing SpMV scalability, offering useful insights to help application developers for better optimizing SpMV on an emerging HPC architecture.

==> data/Optimization/bar_L2.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os
import math
from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T

    #############compute job_var by TOT_INS ####################
    
    TOT_INS_list = frame.iloc[10:,-5].tolist()
    job_var = max(TOT_INS_list)*1.0/sum(TOT_INS_list)
    
    #np.std(L1_DCA_list,ddof=1)    
    
    ###########################################################

    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR
    
    return frame,gf_data,job_var


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    frame , _ , ne = df("csr_result_Zhao2.mtx")
    
    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    
    job_var=[]
    
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf,var=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        job_var.append(var)
        ind.append(f[11:-4])
        
        FP_INS_list = fra.iloc[10:,-11].tolist()
        ma = max(FP_INS_list)
        max_index = fra[(fra.FP_INS==ma)].index.tolist()

        max_ind = int(max_index[-1][-1])-4       
        series = fra.iloc[max_ind,:]
#        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    job_va = Series(job_var,index = ind)
    fram['job_var'] = job_va   
    fram['speedup'] = spee
#    print fram
    
    feature = pd.read_csv('C:\Users\cdl\Desktop\\ftp_counter\\featuredata_row.csv',index_col=0)
    fram = feature.join(fram)
    return  fram.dropna()

if __name__ == '__main__':
    
    plt.subplots_adjust(bottom=0,top=0.6)
    colormap = ['navajowhite','greenyellow','turquoise','lightskyblue']



    # 0.642 , 0.872 , 0.970 , 1.852 , 3.483
    # 1.476 , 2.788 , 4.986 , 6.371 , 6.597
    y1 = [0.299 , 1.351]
    y2 = [0.251 , 3.610]

    #y2 = [j-i for i,j in zip(y1,y2)]
    index = np.arange(2)
    
    bar_width = 0.3
    plt.bar(index , y1, width=0.3 , color='navajowhite', label = "one shared L2 cache")
    plt.bar(index+bar_width, y2,width=0.3 , color='turquoise', label = "four private L2 caches")

    for a,b in zip(index,y1):
        plt.text(a+0.15, b+0.05, '%.3f' % b, ha='center', va= 'bottom',fontsize=15)
    for a,b in zip(index+bar_width,y2):
        plt.text(a+0.15, b+0.05, '%.3f' % b, ha='center', va= 'bottom',fontsize=15)


    name_list = ['L2_DCMR','speedup']

    plt.xticks(index +bar_width , name_list)

    #plt.ylabel('Gflops',size=20)
    #plt.xlabel('job_var')
    plt.legend(loc='upper left',ncol=1)
    #leg = plt.gca().get_legend()
    #ltext  = leg.get_texts()
    #plt.setp(ltext, fontsize=15)

    #plt.xlim([0,100])
    #plt.ylim([1,2.2])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('L2-image.pdf',dpi=400,bbox_inches='tight')    







==> data/Optimization/bar_format.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os
import math
from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T

    #############compute job_var by TOT_INS ####################
    
    TOT_INS_list = frame.iloc[10:,-5].tolist()
    job_var = max(TOT_INS_list)*1.0/sum(TOT_INS_list)
    
    #np.std(L1_DCA_list,ddof=1)    
    
    ###########################################################

    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR
    
    return frame,gf_data,job_var


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    frame , _ , ne = df("csr_result_Zhao2.mtx")
    
    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    
    job_var=[]
    
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf,var=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        job_var.append(var)
        ind.append(f[11:-4])
        
        FP_INS_list = fra.iloc[10:,-11].tolist()
        ma = max(FP_INS_list)
        max_index = fra[(fra.FP_INS==ma)].index.tolist()

        max_ind = int(max_index[-1][-1])-4       
        series = fra.iloc[max_ind,:]
#        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    job_va = Series(job_var,index = ind)
    fram['job_var'] = job_va   
    fram['speedup'] = spee
#    print fram
    
    feature = pd.read_csv('C:\Users\cdl\Desktop\\ftp_counter\\featuredata_row.csv',index_col=0)
    fram = feature.join(fram)
    return  fram.dropna()

if __name__ == '__main__':
    
    plt.subplots_adjust(bottom=0,top=0.6)
    colormap = ['navajowhite','greenyellow','turquoise','lightskyblue']



    # 0.642 , 0.872 , 0.970 , 1.852 , 3.483
    # 1.476 , 2.788 , 4.986 , 6.371 , 6.597
    y1 = [0.992 , 1.018]
    y2 = [0.298 , 1.468]
    # 1.145/0.78 = 1.468

    
    #y2 = [j-i for i,j in zip(y1,y2)]
    index = np.arange(2)
    
    bar_width = 0.3
    plt.bar(index , y1, width=0.3 , color='navajowhite', label = "CSR")
    plt.bar(index+bar_width, y2,width=0.3 , color='greenyellow', label = "CSR5")

    for a,b in zip(index,y1):
        plt.text(a+0.15, b+0.05, '%.3f' % b, ha='center', va= 'bottom',fontsize=15)
    for a,b in zip(index+bar_width,y2):
        plt.text(a+0.15, b+0.05, '%.3f' % b, ha='center', va= 'bottom',fontsize=15)



    name_list = ['job_var','speedup']

    plt.xticks(index +bar_width , name_list)

    #plt.ylabel('Gflops',size=20)
    #plt.xlabel('job_var')
    plt.legend(loc='upper left',ncol=1)
    #leg = plt.gca().get_legend()
    #ltext  = leg.get_texts()
    #plt.setp(ltext, fontsize=15)

    #plt.xlim([0,100])
    #plt.ylim([1,2.2])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('CSR5-image.pdf',dpi=400,bbox_inches='tight')    







==> data/Optimization/mtx_create.py <==
import string
import numpy as np
from pandas import Series,DataFrame
import pandas as pd
import os

#path="C:/Users/cdl/Desktop"

path="E:/mtx"

row_num = 64 * 640
nnz_avg = 10

def process1(filename):
    print (filename)
    new_lines = []
    with open(path + "/" + filename) as f1:
        lines = f1.readlines()

    for line in lines:
        if "%" in line:
            new_lines.append(line)
            continue
        else:
            break


    len = row_num / 64
    new_lines.append(str(row_num) + ' ' + str(row_num) + ' ' + str(row_num * nnz_avg) + '\n')
    for i in range(1, row_num + 1, 1):
        for j in range(1, nnz_avg + 1, 1):
            # num = int((i - 1) / (len))
            num = (i - 1)%64
            col = int(num * len + j * 4)
            new_lines.append(str(i) + ' ' + str(col) + ' 1\n')

    f1 = open('test.mtx', 'w')
    f1.writelines(new_lines)
    f1.close()

def process2(filename):
    print (filename)
    new_lines=[]
    with open(path+"/"+filename) as f1: 
        lines = f1.readlines()
        
    for line in lines:
        if "%" in line:
            new_lines.append(line)
            continue
        else:
            break


    len = row_num/64
    new_lines.append(str(row_num)+' '+str(row_num)+ ' ' +str(row_num*nnz_avg) +'\n')
    for i in range(1,row_num+1,1):
        for j in range(1,nnz_avg+1,1):
            num = int((i-1)/(len))
            # num = int((i - 1) %64)
            col = int(num*len+j*4)
            new_lines.append(str(i)+' '+str(col)+' 1\n')

    f1 = open('test1.mtx', 'w')
    f1.writelines(new_lines)
    f1.close()

def process3(filename):
    print (filename)
    new_lines = []
    with open(path + "/" + filename) as f1:
        lines = f1.readlines()

    for line in lines:
        if "%" in line:
            new_lines.append(line)
            continue
        else:
            break


    len = row_num / 64
    inner_len = len / 64
    new_lines.append(str(row_num) + ' ' + str(row_num) + ' ' + str(row_num * nnz_avg) + '\n')
    for i in range(1, row_num + 1, 1):
        for j in range(1, nnz_avg + 1, 1):
            # thread_num = int((i-1)/(len))

            num = (i - 1)%len
            num = int(num / inner_len)
            col = int(num * len  + j * 4)
            new_lines.append(str(i) + ' ' + str(col) + ' 1\n')

    f1 = open('test2.mtx', 'w')
    f1.writelines(new_lines)
    f1.close()





if __name__ == '__main__':
    process1("cage10.mtx")
    process2("cage10.mtx")
    process3("cage10.mtx")

==> data/factors/regression_counter_combine.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os
import math


from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing
from sklearn.model_selection import GridSearchCV
from sklearn import tree

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T
    
    #############compute job_var by FP_INS ####################
    
    FP_INS_list = frame.iloc[10:,-4].tolist()
    job_var = max(FP_INS_list)*1.0/sum(FP_INS_list)
    
    #np.std(L1_DCA_list,ddof=1)    
    
    ###########################################################

    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR

    
    return frame,gf_data,job_var


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine1():
    frame, _, ne = df("csr_result_Zhao2.mtx")

    index = frame.columns.values.tolist()
    dat = {}
    speedup = []

    job_var = []

    ind = []
    f_list = listdir()
    for f in f_list:
        fra, gf, var = df(f)
        #        print f , speed(gf)[3]
        speedup.append(gf[3])

        ind.append(f[11:-4])

        # TOT_CYC_list = fra.iloc[10:, -8].tolist()
        # ma = max(TOT_CYC_list)
        # max_index = fra[(fra.TOT_CYC == ma)].index.tolist()
        FP_INS_list = fra.iloc[10:,-11].tolist()
        ma = max(FP_INS_list)
        max_index = fra[(fra.FP_INS==ma)].index.tolist()


        max_ind = int(max_index[-1][-1]) - 4

        series = fra.iloc[max_ind, :]

        dat[f[11:-4]] = series.tolist()
    #    print dat
    fram = DataFrame(dat, index=index)
    fram = fram.T
    spee = Series(speedup, index=ind)

    fram['speedup'] = spee
    return fram


#    print fram
def combine2():
    frame, _, ne = df("csr_result_Zhao2.mtx")

    index = frame.columns.values.tolist()
    dat = {}
    speedup = []

    job_var = []

    ind = []
    f_list = listdir()
    for f in f_list:
        fra, gf, var = df(f)
        #        print f , speed(gf)[3]
        speedup.append(gf[0])

        ind.append(f[11:-4])
        series = fra.iloc[0, :]

        dat[f[11:-4]] = series.tolist()
    #    print dat
    fram = DataFrame(dat, index=index)
    fram = fram.T
    spee = Series(speedup, index=ind)

    fram['speedup'] = spee
    return fram


#    print fram


if __name__ == '__main__':

    frame1 = combine1()

    frame2 = combine2()


    print(frame1.loc[['BenElechi1', 'asia_osm'], ['L1_DCMR','L2_DCMR','IPC','L1_ICMR']])

    print(frame2.loc[['BenElechi1', 'asia_osm'], ['L1_DCMR', 'L2_DCMR', 'IPC', 'L1_ICMR']])

    # print(frame1.loc[:, ['L1_DCMR', 'L2_DCMR', 'IPC', 'L1_ICMR']])
    #
    # print(frame2.loc[:, ['L1_DCMR', 'L2_DCMR', 'IPC', 'L1_ICMR']])

    frame =frame1.copy()
    factor = frame1.columns.values.tolist()
    for fac in factor:
        if fac not in ['L1_DCMR', 'L2_DCMR']:
            frame[fac] = frame1[fac]/frame2[fac]
    # print (frame1[(abs(frame1.speedup-1/frame1.TOT_CYC)/frame1.speedup < 0.1)].sort_values(by="speedup" , ascending=True))

    frame['L2_DCMR_change'] = frame1['L2_DCMR'] - frame2['L2_DCMR']

    # print (frame['L2_DCMR_change'])
    frame =frame[(abs(frame.speedup-1/frame.TOT_CYC)/frame.speedup < 0.1)]

    feature = pd.read_csv(r'D:\paper\\NPC2019\\ftp_counter\\featuredata_row.csv',index_col=0)
    feature1 = pd.read_csv(r'D:\paper\\NPC2019\\new_featuredata.csv', index_col=0)
    frame = feature.join(feature1).join(frame)
    frame = frame.dropna()

    # print(frame[(frame.nnz_max != frame.nnz_col_max)])
    # frame.sort_values(by="speedup" , ascending=True).to_csv("total_mtx.csv")
    # frame[(abs(frame.FP_INS - 0.25) < 0.01)].sort_values(by="speedup" , ascending=True).to_csv("select_balance_mtx.csv")
    # frame[(abs(frame.FP_INS - 0.25) < 0.01) & (abs(frame.L2_DCMR -1 ) < 0.05)].sort_values(by="speedup", ascending=True).to_csv("select_balance_L2_mtx.csv")


    print (frame.loc[['BenElechi1','asia_osm'],['FP_INS']])


    '''
    ####################################scatter plot ##########################################
    LEN = 1
    a1 = frame.nnz_col_sig
    b1 = [sum(a1[i:i + LEN]) / LEN for i in range(0, len(a1), LEN)]
    
    b_temp = []
    b_max = math.log(max(b1)+1,math.e)
    b_min = math.log(min(b1)+1,math.e)
    for item in b1:
        b_temp.append((math.log(item+1,math.e)-b_min)/(b_max-b_min))

    
    a2 = frame.speedup
    b2 = [sum(a2[i:i + LEN]) / LEN for i in range(0, len(a2), LEN)]

    plt.subplots_adjust(bottom=0, top=0.6)
    plt.scatter(b_temp, b2, c='r', marker='.', s=20)

    #plt.scatter( frame.L2_DCMR , frame.speedup,c='r',marker='.',s=20)
    
    plt.ylabel('speedup', size=20)
    #plt.xlabel('job_var')
    plt.legend(loc='upper left', ncol=1)
    # leg = plt.gca().get_legend()
    # ltext = leg.get_texts()
    # plt.setp(ltext, fontsize=15)

    # plt.xlim([0, 100000])
    # plt.ylim([0,10])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('nnz-var-vs-speedup.pdf', dpi=400, bbox_inches='tight')
    plt.close()
    #################################################################################
    
    ############################################## tiaoxingtu####################################################


    frame['new_nnz_var'] = b_temp
    #b1= []
    b2=[]
    LEN = 0.01
    for i in np.arange(-0.04,0.08,LEN):
        
        bb1,bb2 =  frame[['L2_DCMR_change','speedup']][(frame.L2_DCMR_change > i) & (frame.L2_DCMR_change <= i+LEN)].mean()
        if math.isnan(bb1):
            continue
        #b1.append(str(i))
        b2.append(bb2)
        print bb1 , bb2
    
    b1 = [round(i, 2) for i in np.arange(-0.04,0.08,LEN)]
    print b1

    
    plt.subplots_adjust(bottom=0,top=0.6)
    colormap = ['navajowhite','greenyellow','turquoise','lightskyblue']
    
    name_list = []

    for i in range(len(b1)):
        if i%2 == 0:
            name_list.append(str(b1[i]))
        else:
            name_list.append('')
    print name_list

    num_list = b2 
    plt.bar(range(len(num_list)), num_list,color = colormap)

    
        
    plt.xticks(range(len(name_list)), name_list)

    plt.ylabel('speedup',size=20)
    #plt.xlabel('job_var')
    plt.legend(loc='upper left',ncol=1)
    #leg = plt.gca().get_legend()
    #ltext  = leg.get_texts()
    #plt.setp(ltext, fontsize=15)

    #plt.xlim([0,100])
    plt.ylim([1,2.2])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('L2-DCMR-change-vs-speedup-.pdf',dpi=400,bbox_inches='tight')    

    #frame = frame.drop(['new_nnz_var'],axis=1)
    ###############################################################################################################

    '''
    

    frame = frame.drop(['n_rows', 'n_cols', 'nnz_tot', 'nnz_frac', 'nnz_min', 'nnz_max',  'nnz_sig','nnz_mu',
                        'nnz_col_mu','nnz_col_min','nnz_col_max',
                        'L1_DCA', 'L1_DCM', 'L1_ICM', 'L1_ICA','IPC',
                        'L2_DCR', 'L2_DCW', 'L2_DCH',  'L2_LDM', 'L2_STM', 'L2_DCM',
                        'L1_ICMR', 'LD_INSR', 'SR_INSR', 'FP_INSR','L2_DCMR','L1_DCMR',
                        'BR_MSP',  'TOT_INS', 'LD_INS', 'SR_INS','TOT_CYC'], axis=1)

    frame = frame [['nnz_col_sig',  'FP_INS', 'L2_DCMR_change' , 'speedup']]
    print (frame.columns.values.tolist())
    factor = frame.columns.values.tolist()[:-1]
    X = frame.iloc[:,:-1].values
    y = frame['speedup'].values
    
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.1, random_state=2)

    ### Data preprocessing ###
    '''
    X_train = preprocessing.scale(X_train)
    X_test = preprocessing.scale(X_test)
    
    
    min_max_scaler = preprocessing.MinMaxScaler()
    X_train = min_max_scaler.fit_transform(X_train)
    X_test = min_max_scaler.transform(X_test)
    '''
    
    #print X_train
    ######################################

    ### Optimizer selection ###
    from sklearn.ensemble import RandomForestRegressor
    from sklearn.tree import DecisionTreeRegressor


    ############## gird search####################

    # n_estimators=1000,
    # n_estim=range(100,1000,100)
    # forest = RandomForestRegressor(criterion='mse', random_state=1, n_jobs=-1)
    # param_grid = {"n_estimators": n_estim}
    # model = GridSearchCV(forest,param_grid = param_grid,cv = 5 )
    #
    model = RandomForestRegressor(n_estimators = 100,criterion='mse' ,random_state=1, n_jobs=-1) #,max_leaf_nodes = 2
    # model = DecisionTreeRegressor(max_depth=3)
    model.fit(X_train, y_train)

    '''
    ###################################### tree ##########################

    # Extract single tree
    estimator = model.estimators_[98]

    from sklearn.tree import export_graphviz

    # Export as dot file
    export_graphviz(estimator, out_file='tree.dot',
                    feature_names=factor,
                    rounded=True, proportion=False,
                    precision=2, filled=True)

    # Convert to png using system command (requires Graphviz)
    from subprocess import call

    call(['dot', '-Tpng', 'tree.dot', '-o', 'tree.png', '-Gdpi=600'])

    # Display in jupyter notebook
    from IPython.display import Image

    Image(filename='tree.png')

    ######################################################################
    '''
    
    y_train_pred = model.predict(X_train) 
    y_test_pred = model.predict(X_test)
    
    # print (model.best_estimator_)
    print ("importance")
    for i , j in zip(factor,model.feature_importances_):
        print ( i + ' : %.3f' % j)
    
    #print "real_speedup: " , y_test
    #print "pre_speedup: " , y_test_pred
    print ("\n")
    sum1 = 0
    sum2 = 0
    for spee1, spee2 in zip(y_train, y_train_pred):
        if (spee1 - spee2) / spee1 < 0.05:
            sum1 = sum1 + 1

    for spee1, spee2 in zip(y_test, y_test_pred):
        if (spee1 - spee2) / spee1 < 0.05:
            sum2 = sum2 + 1

    print("train : %.3f" % (sum1 / len(y_train)))
    print("test : %.3f" % (sum2 / len(y_test)))
    print('MSE train: %.3f, test: %.3f' % (mean_squared_error(y_train, y_train_pred),mean_squared_error(y_test, y_test_pred)))
    print('R^2 train: %.3f, test: %.3f' % (r2_score(y_train, y_train_pred),r2_score(y_test, y_test_pred)))







    



==> data/speedup_csv/csr5_one_numa/pick_job_var.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os
import math
from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T

    #############compute job_var by TOT_INS ####################
    
    FP_INS_list = frame.iloc[10:,-4].tolist()
    job_var = max(FP_INS_list)*1.0/sum(FP_INS_list)
    
    #np.std(L1_DCA_list,ddof=1)    
    
    ###########################################################

    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR
    
    return frame,gf_data,job_var


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    frame , _ , ne = df("csr_result_Zhao2.mtx")
    
    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    
    job_var=[]
    
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf,var=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        job_var.append(var)
        ind.append(f[11:-4])
        
        FP_INS_list = fra.iloc[10:,-11].tolist()
        ma = max(FP_INS_list)
        max_index = fra[(fra.FP_INS==ma)].index.tolist()

        max_ind = int(max_index[-1][-1])-4       
        series = fra.iloc[max_ind,:]
#        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    job_va = Series(job_var,index = ind)
    fram['job_var'] = job_va   
    fram['speedup'] = spee
#    print fram
    
    feature = pd.read_csv('D:\NPC2019\\featuredata_row.csv',index_col=0)
    fram = feature.join(fram)
    return  fram.dropna()

if __name__ == '__main__':

    frame = combine()
    print frame.columns.values.tolist()
    
    frame = frame.sort_values(by='job_var' , ascending=True)

    bb1 =  frame[['job_var','speedup']][(frame.job_var > 0.45)].index.tolist()
    print (frame[['job_var','speedup']][(frame.job_var > 0.45)])
    print (frame[['job_var','speedup']][(frame.job_var > 0.45)].mean())
    '''
    job_var    0.545826
    speedup    1.632207
    '''
    
    '''
    for item in bb1:
        with open('mtx_list.txt','a') as f:    
            f.write(item+'.mtx ')
    '''



==> data/speedup_csv/csr5_one_numa/process.py <==

#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os
import math
from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index_int=[]
    gf_data=[]

    for line in lines:
        if 'CSR5-based SpMV time' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))
    return file_name[12:-4],gf_data


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    name = []
    speedup = []
    f_list = listdir()
    for f in f_list:
        mtx_name,gf=df(f)
#        print f , speed(gf)[3]
        name.append(mtx_name)
        speedup.append(speed(gf)[1])
        print mtx_name  ,": ", speed(gf)[1]
    return speedup

if __name__ == '__main__':

    spee = combine()
    print (np.mean(spee))

    '''
    job_var    0.545826
    speedup    1.632207
    '''
    
    '''
    for item in bb1:
        with open('mtx_list.txt','a') as f:    
            f.write(item+'.mtx ')
    '''



==> data/speedup_csv/csr_one_numa/counter.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os


font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T


    L2_DMCR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DMCR'] = L2_DMCR
    return frame


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
if __name__ == '__main__':



    f_list = listdir()
    for f in f_list:
        frame=df(f)

        st=f.split('result_')[1].split('.mtx')[0]
        frame.to_csv('counter_'+st+'.csv')



    


==> data/speedup_csv/csr_one_numa/mtx_kmeans.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os

from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing
from sklearn.model_selection import GridSearchCV

from sklearn.cluster import KMeans
from sklearn.decomposition import PCA
import pandas as pd
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from sklearn.preprocessing import Imputer  # 导入sklearn.preprocessing中的Imputer库

 
#聚类数据
df1=pd.read_csv('select_mtx.csv',index_col=0)
df1= df1.drop(['n_rows', 'n_cols', 'nnz_tot', 'nnz_frac', 'nnz_min', 'nnz_max',  'nnz_sig','nnz_mu',
               'nnz_col_max', 'nnz_col_min', 
               'L1_DCA', 'L1_DCM', 'L1_ICM', 'L1_ICA','IPC',
               'L2_DCR', 'L2_DCW', 'L2_DCH',  'L2_LDM', 'L2_STM', 'L2_DCM',
               'LD_INSR', 'SR_INSR', 'FP_INSR','L1_ICMR',
               'BR_MSP',  'TOT_INS', 'LD_INS', 'SR_INS','TOT_CYC'], axis=1)

print (df1.columns.values.tolist())
factor = df1.columns.values.tolist()
for fac in factor:
    df1[fac] = (df1[fac]-df1[fac].min())/(df1[fac].max()-df1[fac].min())

#K-means聚类
center = df1.loc[['asia_osm','wiki-Talk','rim']]
print (center)
kmeans = KMeans(n_clusters=3,init = center, random_state=10).fit(df1)
df1['result']=kmeans.labels_
df_count_type=df1.groupby('result').apply(np.size)

print(kmeans.labels_)

print(kmeans.cluster_centers_)





    



==> data/speedup_csv/csr_one_numa/regression_counter.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os

from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing
from sklearn.model_selection import GridSearchCV


font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T


    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    #frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR

    
    return frame,gf_data


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    frame , _= df("csr_result_Zhao2.mtx")
    
    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        ind.append(f[11:-4])
        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    fram['speedup'] = spee
    return fram
#    print fram


    
if __name__ == '__main__':

    frame = combine()
    #print frame

    frame = frame.drop(['TOT_CYC','TOT_INS','LD_INS','SR_INS','FP_INS',
                        'L1_DCA', 'L1_DCM', 'L1_ICA', 'L2_DCR',
                        'L2_DCW', 'L2_DCH', 'L2_DCM', 'L2_LDM', 'L2_STM'], axis=1)

    
    factor = frame.columns.values.tolist()
    print factor
    
    X = frame.iloc[:,:-1].values
    y = frame['speedup'].values
    
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=2)

    ### Data preprocessing ###
    '''
    X_train = preprocessing.scale(X_train)
    X_test = preprocessing.scale(X_test)
    
    '''
    min_max_scaler = preprocessing.MinMaxScaler()
    X_train = min_max_scaler.fit_transform(X_train)
    X_test = min_max_scaler.transform(X_test)
    
    
    #print X_train
    ######################################

    ### Optimizer selection ###
    from sklearn.ensemble import RandomForestRegressor
    from sklearn.tree import DecisionTreeRegressor


    ############## gird search####################

    # n_estimators=1000,
    # n_estim=range(100,1000,100)
    # forest = RandomForestRegressor(criterion='mse', random_state=1, n_jobs=-1)
    # param_grid = {"n_estimators": n_estim}
    # model = GridSearchCV(forest,param_grid = param_grid,cv = 5 )
    #
    model = RandomForestRegressor(n_estimators = 900,criterion='mse', max_leaf_nodes= 5,random_state=1, n_jobs=-1)
    #forest = DecisionTreeRegressor(max_depth=3)
    

    ######################################

    model.fit(X_train, y_train)
    y_train_pred = model.predict(X_train) 
    y_test_pred = model.predict(X_test)
    
    # print (model.best_estimator_)
    print ("importance")
    for i , j in zip(factor,model.feature_importances_):
        print ( i + ' : %.3f' % j)
    
    #print "real_speedup: " , y_test
    #print "pre_speedup: " , y_test_pred
    print ("\n")
    print('MSE train: %.3f, test: %.3f' % (mean_squared_error(y_train, y_train_pred),mean_squared_error(y_test, y_test_pred)))
    print('R^2 train: %.3f, test: %.3f' % (r2_score(y_train, y_train_pred),r2_score(y_test, y_test_pred)))







    



==> data/speedup_csv/csr_one_numa/regression_counter_combine.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os
import math


from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing
from sklearn.model_selection import GridSearchCV
from sklearn import tree

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T
    
    #############compute job_var by FP_INS ####################
    
    FP_INS_list = frame.iloc[10:,-4].tolist()
    job_var = max(FP_INS_list)*1.0/sum(FP_INS_list)
    
    #np.std(L1_DCA_list,ddof=1)    
    
    ###########################################################

    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR

    
    return frame,gf_data,job_var


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine1():
    frame, _, ne = df("csr_result_Zhao2.mtx")

    index = frame.columns.values.tolist()
    dat = {}
    speedup = []

    job_var = []

    ind = []
    f_list = listdir()
    for f in f_list:
        fra, gf, var = df(f)
        #        print f , speed(gf)[3]
        speedup.append(gf[3])

        ind.append(f[11:-4])

        # TOT_CYC_list = fra.iloc[10:, -8].tolist()
        # ma = max(TOT_CYC_list)
        # max_index = fra[(fra.TOT_CYC == ma)].index.tolist()
        FP_INS_list = fra.iloc[10:,-11].tolist()
        ma = max(FP_INS_list)
        max_index = fra[(fra.FP_INS==ma)].index.tolist()


        max_ind = int(max_index[-1][-1]) - 4

        series = fra.iloc[max_ind, :]

        dat[f[11:-4]] = series.tolist()
    #    print dat
    fram = DataFrame(dat, index=index)
    fram = fram.T
    spee = Series(speedup, index=ind)

    fram['speedup'] = spee
    return fram


#    print fram
def combine2():
    frame, _, ne = df("csr_result_Zhao2.mtx")

    index = frame.columns.values.tolist()
    dat = {}
    speedup = []

    job_var = []

    ind = []
    f_list = listdir()
    for f in f_list:
        fra, gf, var = df(f)
        #        print f , speed(gf)[3]
        speedup.append(gf[0])

        ind.append(f[11:-4])
        series = fra.iloc[0, :]

        dat[f[11:-4]] = series.tolist()
    #    print dat
    fram = DataFrame(dat, index=index)
    fram = fram.T
    spee = Series(speedup, index=ind)

    fram['speedup'] = spee
    return fram


#    print fram


if __name__ == '__main__':

    frame1 = combine1()

    frame2 = combine2()


    print(frame1.loc[['BenElechi1', 'asia_osm'], ['L1_DCMR','L2_DCMR','IPC','L1_ICMR']])

    print(frame2.loc[['BenElechi1', 'asia_osm'], ['L1_DCMR', 'L2_DCMR', 'IPC', 'L1_ICMR']])

    # print(frame1.loc[:, ['L1_DCMR', 'L2_DCMR', 'IPC', 'L1_ICMR']])
    #
    # print(frame2.loc[:, ['L1_DCMR', 'L2_DCMR', 'IPC', 'L1_ICMR']])

    frame =frame1.copy()
    factor = frame1.columns.values.tolist()
    for fac in factor:
        if fac not in ['L1_DCMR', 'L2_DCMR']:
            frame[fac] = frame1[fac]/frame2[fac]
    # print (frame1[(abs(frame1.speedup-1/frame1.TOT_CYC)/frame1.speedup < 0.1)].sort_values(by="speedup" , ascending=True))

    frame['L2_DCMR_change'] = frame1['L2_DCMR'] - frame2['L2_DCMR']

    # print (frame['L2_DCMR_change'])
    frame =frame[(abs(frame.speedup-1/frame.TOT_CYC)/frame.speedup < 0.1)]

    feature = pd.read_csv(r'D:\paper\\NPC2019\\ftp_counter\\featuredata_row.csv',index_col=0)
    feature1 = pd.read_csv(r'D:\paper\\NPC2019\\new_featuredata.csv', index_col=0)
    frame = feature.join(feature1).join(frame)
    frame = frame.dropna()

    # print(frame[(frame.nnz_max != frame.nnz_col_max)])
    # frame.sort_values(by="speedup" , ascending=True).to_csv("total_mtx.csv")
    # frame[(abs(frame.FP_INS - 0.25) < 0.01)].sort_values(by="speedup" , ascending=True).to_csv("select_balance_mtx.csv")
    # frame[(abs(frame.FP_INS - 0.25) < 0.01) & (abs(frame.L2_DCMR -1 ) < 0.05)].sort_values(by="speedup", ascending=True).to_csv("select_balance_L2_mtx.csv")


    print (frame.loc[['BenElechi1','asia_osm'],['FP_INS']])


    '''
    ####################################scatter plot ##########################################
    LEN = 1
    a1 = frame.nnz_col_sig
    b1 = [sum(a1[i:i + LEN]) / LEN for i in range(0, len(a1), LEN)]
    
    b_temp = []
    b_max = math.log(max(b1)+1,math.e)
    b_min = math.log(min(b1)+1,math.e)
    for item in b1:
        b_temp.append((math.log(item+1,math.e)-b_min)/(b_max-b_min))

    
    a2 = frame.speedup
    b2 = [sum(a2[i:i + LEN]) / LEN for i in range(0, len(a2), LEN)]

    plt.subplots_adjust(bottom=0, top=0.6)
    plt.scatter(b_temp, b2, c='r', marker='.', s=20)

    #plt.scatter( frame.L2_DCMR , frame.speedup,c='r',marker='.',s=20)
    
    plt.ylabel('speedup', size=20)
    #plt.xlabel('job_var')
    plt.legend(loc='upper left', ncol=1)
    # leg = plt.gca().get_legend()
    # ltext = leg.get_texts()
    # plt.setp(ltext, fontsize=15)

    # plt.xlim([0, 100000])
    # plt.ylim([0,10])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('nnz-var-vs-speedup.pdf', dpi=400, bbox_inches='tight')
    plt.close()
    #################################################################################
    
    ############################################## tiaoxingtu####################################################


    frame['new_nnz_var'] = b_temp
    #b1= []
    b2=[]
    LEN = 0.01
    for i in np.arange(-0.04,0.08,LEN):
        
        bb1,bb2 =  frame[['L2_DCMR_change','speedup']][(frame.L2_DCMR_change > i) & (frame.L2_DCMR_change <= i+LEN)].mean()
        if math.isnan(bb1):
            continue
        #b1.append(str(i))
        b2.append(bb2)
        print bb1 , bb2
    
    b1 = [round(i, 2) for i in np.arange(-0.04,0.08,LEN)]
    print b1

    
    plt.subplots_adjust(bottom=0,top=0.6)
    colormap = ['navajowhite','greenyellow','turquoise','lightskyblue']
    
    name_list = []

    for i in range(len(b1)):
        if i%2 == 0:
            name_list.append(str(b1[i]))
        else:
            name_list.append('')
    print name_list

    num_list = b2 
    plt.bar(range(len(num_list)), num_list,color = colormap)

    
        
    plt.xticks(range(len(name_list)), name_list)

    plt.ylabel('speedup',size=20)
    #plt.xlabel('job_var')
    plt.legend(loc='upper left',ncol=1)
    #leg = plt.gca().get_legend()
    #ltext  = leg.get_texts()
    #plt.setp(ltext, fontsize=15)

    #plt.xlim([0,100])
    plt.ylim([1,2.2])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('L2-DCMR-change-vs-speedup-.pdf',dpi=400,bbox_inches='tight')    

    #frame = frame.drop(['new_nnz_var'],axis=1)
    ###############################################################################################################

    '''
    

    frame = frame.drop(['n_rows', 'n_cols', 'nnz_tot', 'nnz_frac', 'nnz_min', 'nnz_max',  'nnz_sig','nnz_mu',
                        'nnz_col_mu','nnz_col_min','nnz_col_max',
                        'L1_DCA', 'L1_DCM', 'L1_ICM', 'L1_ICA','IPC',
                        'L2_DCR', 'L2_DCW', 'L2_DCH',  'L2_LDM', 'L2_STM', 'L2_DCM',
                        'L1_ICMR', 'LD_INSR', 'SR_INSR', 'FP_INSR','L2_DCMR','L1_DCMR',
                        'BR_MSP',  'TOT_INS', 'LD_INS', 'SR_INS','TOT_CYC'], axis=1)

    frame = frame [['nnz_col_sig',  'FP_INS', 'L2_DCMR_change' , 'speedup']]
    print (frame.columns.values.tolist())
    factor = frame.columns.values.tolist()[:-1]
    X = frame.iloc[:,:-1].values
    y = frame['speedup'].values
    
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.1, random_state=2)

    ### Data preprocessing ###
    '''
    X_train = preprocessing.scale(X_train)
    X_test = preprocessing.scale(X_test)
    
    
    min_max_scaler = preprocessing.MinMaxScaler()
    X_train = min_max_scaler.fit_transform(X_train)
    X_test = min_max_scaler.transform(X_test)
    '''
    
    #print X_train
    ######################################

    ### Optimizer selection ###
    from sklearn.ensemble import RandomForestRegressor
    from sklearn.tree import DecisionTreeRegressor


    ############## gird search####################

    # n_estimators=1000,
    # n_estim=range(100,1000,100)
    # forest = RandomForestRegressor(criterion='mse', random_state=1, n_jobs=-1)
    # param_grid = {"n_estimators": n_estim}
    # model = GridSearchCV(forest,param_grid = param_grid,cv = 5 )
    #
    model = RandomForestRegressor(n_estimators = 100,criterion='mse' ,random_state=1, n_jobs=-1) #,max_leaf_nodes = 2
    # model = DecisionTreeRegressor(max_depth=3)
    model.fit(X_train, y_train)

    '''
    ###################################### tree ##########################

    # Extract single tree
    estimator = model.estimators_[98]

    from sklearn.tree import export_graphviz

    # Export as dot file
    export_graphviz(estimator, out_file='tree.dot',
                    feature_names=factor,
                    rounded=True, proportion=False,
                    precision=2, filled=True)

    # Convert to png using system command (requires Graphviz)
    from subprocess import call

    call(['dot', '-Tpng', 'tree.dot', '-o', 'tree.png', '-Gdpi=600'])

    # Display in jupyter notebook
    from IPython.display import Image

    Image(filename='tree.png')

    ######################################################################
    '''
    
    y_train_pred = model.predict(X_train) 
    y_test_pred = model.predict(X_test)
    
    # print (model.best_estimator_)
    print ("importance")
    for i , j in zip(factor,model.feature_importances_):
        print ( i + ' : %.3f' % j)
    
    #print "real_speedup: " , y_test
    #print "pre_speedup: " , y_test_pred
    print ("\n")
    sum1 = 0
    sum2 = 0
    for spee1, spee2 in zip(y_train, y_train_pred):
        if (spee1 - spee2) / spee1 < 0.05:
            sum1 = sum1 + 1

    for spee1, spee2 in zip(y_test, y_test_pred):
        if (spee1 - spee2) / spee1 < 0.05:
            sum2 = sum2 + 1

    print("train : %.3f" % (sum1 / len(y_train)))
    print("test : %.3f" % (sum2 / len(y_test)))
    print('MSE train: %.3f, test: %.3f' % (mean_squared_error(y_train, y_train_pred),mean_squared_error(y_test, y_test_pred)))
    print('R^2 train: %.3f, test: %.3f' % (r2_score(y_train, y_train_pred),r2_score(y_test, y_test_pred)))







    



==> data/speedup_csv/csr_one_numa/regression_counter_explore.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os

from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing
from sklearn.model_selection import GridSearchCV


font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T
    
    #############compute job_var by TOT_INS ####################
    
    TOT_INS_list = frame.iloc[10:,-5].tolist()
    job_var = max(TOT_INS_list)*1.0/sum(TOT_INS_list)
    
    #np.std(L1_DCA_list,ddof=1)    
    
    ###########################################################

    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR

    
    return frame,gf_data,job_var


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    frame , _ , ne = df("csr_result_Zhao2.mtx")
    
    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    
    job_var=[]
    
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf ,var =df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        job_var.append(var)
        ind.append(f[11:-4])

        
        TOT_INS_list = fra.iloc[10:,-12].tolist()
        ma = max(TOT_INS_list)
        max_index = fra[(fra.TOT_INS==ma)].index.tolist()

        max_ind = int(max_index[-1][-1])-4
        

        series = fra.iloc[max_ind,:]
        
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    job_va = Series(job_var,index = ind)
    fram['job_var'] = job_va
    fram['speedup'] = spee
    return fram
#    print fram


    
if __name__ == '__main__':

    frame = combine()
    #print frame

    frame = frame.drop(['L1_DCA', 'L1_DCM', 'L1_ICM', 'L1_ICA',
                        'L2_DCR', 'L2_DCW','L2_DCM', 'L2_DCH', 'L2_LDM', 'L2_STM',
                        'BR_MSP',  'FP_INS', 'TOT_INS','LD_INS', 'SR_INS', 'TOT_CYC'], axis=1)

    print (frame.columns.values.tolist())
    factor = frame.columns.values.tolist()
    X = frame.iloc[:,:-1].values
    y = frame['speedup'].values
    
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.1, random_state=2)

    ### Data preprocessing ###
    '''
    X_train = preprocessing.scale(X_train)
    X_test = preprocessing.scale(X_test)
    
    '''
    min_max_scaler = preprocessing.MinMaxScaler()
    X_train = min_max_scaler.fit_transform(X_train)
    X_test = min_max_scaler.transform(X_test)
    
    
    #print X_train
    ######################################

    ### Optimizer selection ###
    from sklearn.ensemble import RandomForestRegressor
    from sklearn.tree import DecisionTreeRegressor


    ############## gird search####################

    # n_estimators=1000,
    # n_estim=range(100,1000,100)
    # forest = RandomForestRegressor(criterion='mse', random_state=1, n_jobs=-1)
    # param_grid = {"n_estimators": n_estim}
    # model = GridSearchCV(forest,param_grid = param_grid,cv = 5 )
    #
    model = RandomForestRegressor(n_estimators = 100,criterion='mse',random_state=1, n_jobs=-1) #,max_leaf_nodes = 2 
    #forest = DecisionTreeRegressor(max_depth=3)
    

    ######################################

    model.fit(X_train, y_train)
    y_train_pred = model.predict(X_train) 
    y_test_pred = model.predict(X_test)
    
    # print (model.best_estimator_)
    print ("importance")
    for i , j in zip(factor,model.feature_importances_):
        print ( i + ' : %.3f' % j)
    
    #print "real_speedup: " , y_test
    #print "pre_speedup: " , y_test_pred
    print ("\n")
    sum1 = 0
    sum2 = 0
    for spee1, spee2 in zip(y_train, y_train_pred):
        if (spee1 - spee2) / spee1 < 0.05:
            sum1 = sum1 + 1

    for spee1, spee2 in zip(y_test, y_test_pred):
        if (spee1 - spee2) / spee1 < 0.05:
            sum2 = sum2 + 1

    print("train : %.3f" % (sum1 / len(y_train)))
    print("test : %.3f" % (sum2 / len(y_test)))
    print('MSE train: %.3f, test: %.3f' % (mean_squared_error(y_train, y_train_pred),mean_squared_error(y_test, y_test_pred)))
    print('R^2 train: %.3f, test: %.3f' % (r2_score(y_train, y_train_pred),r2_score(y_test, y_test_pred)))







    



==> data/speedup_csv/csr_one_numa/regression_feature.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os

from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing
from sklearn.model_selection import GridSearchCV

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T


    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR
    return frame,gf_data


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC','L2_DCMR']
    
    dat={}
    speedup=[]
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        ind.append(f[11:-4])
        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    fram['speedup'] = spee
#    print fram
    
    feature = pd.read_csv(r'C:\Users\cdl\Desktop\\ftp_counter\\featuredata_row.csv',index_col=0)
    fram = feature.join(fram)
    return  fram.dropna()

if __name__ == '__main__':

    frame = combine()
    #print frame
    
    
    frame = frame.drop(['n_cols', 'TOT_CYC',
                        'L1_ICA','L1_DCA', 'L1_DCM', 'L1_ICM', 'L1_ICA',
                        'L2_DCR', 'L2_DCW', 'L2_DCH', 'L2_DCM', 'L2_LDM',
                        'L2_STM', 'BR_MSP', 'TOT_INS', 'FP_INS', 'LD_INS',
                        'SR_INS', 'TOT_CYC', 'L2_DCMR'], axis=1)

    


    factor = frame.columns.values.tolist()
    print (factor)
    X = frame.iloc[:, :-1].values   
    y = frame['speedup'].values
    
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=2)

    ### Data preprocessing ###
    '''
    X_train = preprocessing.scale(X_train)
    X_test = preprocessing.scale(X_test)
    '''
    
    min_max_scaler = preprocessing.MinMaxScaler()
    X_train = min_max_scaler.fit_transform(X_train)
    X_test = min_max_scaler.transform(X_test)
    
    #print X_train
    ######################################

    ### Optimizer selection ###
    from sklearn.ensemble import RandomForestRegressor
    from sklearn.tree import DecisionTreeRegressor


    ############## gird search####################

    # n_estimators=1000,
    # n_estim=range(100,1000,100)
    # max_feature = np.arange(0.1,1.1,0.1)
    # forest = RandomForestRegressor(criterion='mse', random_state=1, n_jobs=-1)
    # param_grid = {"n_estimators": n_estim ,"max_features" : max_feature}
    # model = GridSearchCV(forest,param_grid = param_grid,cv = 5 , n_jobs=-1)

    model = RandomForestRegressor(n_estimators = 100,max_features=0.5,criterion='mse',max_leaf_nodes= 5, random_state=1, n_jobs=-1)
    #forest = DecisionTreeRegressor(max_depth=3)
    

    ######################################

    model.fit(X_train, y_train)
    y_train_pred = model.predict(X_train) 
    y_test_pred = model.predict(X_test)
    
    # print (model.best_estimator_)
    print ("importance")
    for i , j in zip(factor,model.feature_importances_):
        print ( i + ' : %.3f' % j)

    # print "real_speedup: " , y_test
    # print "pre_speedup: " , y_test_pred
    print ("\n")
    print('MSE train: %.3f, test: %.3f' % (mean_squared_error(y_train, y_train_pred),mean_squared_error(y_test, y_test_pred)))
    print('R^2 train: %.3f, test: %.3f' % (r2_score(y_train, y_train_pred),r2_score(y_test, y_test_pred)))






    



==> data/speedup_csv/csr_one_numa/regression_model.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os

from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T


    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR

    return frame,gf_data


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    frame, _ = df("csr_result_Zhao2.mtx")

    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        ind.append(f[11:-4])
        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    fram['speedup'] = spee
#    print fram
    
    feature = pd.read_csv(r'C:\Users\cdl\Desktop\\ftp_counter\\featuredata_row.csv',index_col=0)
    fram = feature.join(fram)
    return  fram.dropna()

if __name__ == '__main__':

    frame = combine()
    #print frame

    frame = frame.drop(['n_cols', 'nnz_min','L1_DCA', 'L1_DCM', 'L1_ICM', 'L1_ICA',
                        'L2_DCR', 'L2_DCW', 'L2_DCH', 'L2_DCM', 'L2_LDM', 'L2_STM',
                        'TOT_CYC','TOT_INS','LD_INS','SR_INS','FP_INS'], axis=1)

    
    factor = frame.columns.values.tolist()[:-1]
    print(factor)
    X = frame.iloc[:, :-1].values   
    y = frame['speedup'].values
    
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=2)

    ### Data preprocessing ###
    '''
    X_train = preprocessing.scale(X_train)
    X_test = preprocessing.scale(X_test)
    '''
    
    min_max_scaler = preprocessing.MinMaxScaler()
    X_train = min_max_scaler.fit_transform(X_train)
    X_test = min_max_scaler.transform(X_test)
    
    #print X_train
    ######################################

    ### Optimizer selection ###
    from sklearn.ensemble import RandomForestRegressor
    from sklearn.tree import DecisionTreeRegressor

    # n_estimators=1000,
    # n_estim=range(100,1000,100)
    # forest = RandomForestRegressor(criterion='mse', random_state=1, n_jobs=-1)
    # param_grid = {"n_estimators": n_estim}
    # model = GridSearchCV(forest,param_grid = param_grid,cv = 5 )
    #
    model = RandomForestRegressor(n_estimators = 100,criterion='mse', max_leaf_nodes= 20,random_state=1, n_jobs=-1)
    #forest = DecisionTreeRegressor(max_depth=3)


    ######################################
    model.fit(X_train, y_train)
    y_train_pred = model.predict(X_train)
    y_test_pred = model.predict(X_test)

    print ("importance")
    for i , j in zip(factor,model.feature_importances_):
        print ( i + ' : %.3f' % j)

    #print "real_speedup: " , y_test
    #print "pre_speedup: " , y_test_pred
    print('MSE train: %.3f, test: %.3f' % (mean_squared_error(y_train, y_train_pred),mean_squared_error(y_test, y_test_pred)))
    print('R^2 train: %.3f, test: %.3f' % (r2_score(y_train, y_train_pred),r2_score(y_test, y_test_pred)))







    



==> data/speedup_csv/csr_one_numa/speedup_vs.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os
import math
from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T

    #############compute job_var by TOT_INS ####################
    
    TOT_INS_list = frame.iloc[10:,-5].tolist()
    job_var = max(TOT_INS_list)*1.0/sum(TOT_INS_list)
    
    #np.std(L1_DCA_list,ddof=1)    
    
    ###########################################################

    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR
    
    return frame,gf_data,job_var


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine():
    frame , _ , ne = df("csr_result_Zhao2.mtx")
    
    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    
    job_var=[]
    
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf,var=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        job_var.append(var)
        ind.append(f[11:-4])
        
        FP_INS_list = fra.iloc[10:,-11].tolist()
        ma = max(FP_INS_list)
        max_index = fra[(fra.FP_INS==ma)].index.tolist()

        max_ind = int(max_index[-1][-1])-4       
        series = fra.iloc[max_ind,:]
#        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    job_va = Series(job_var,index = ind)
    fram['job_var'] = job_va   
    fram['speedup'] = spee
#    print fram
    
    feature = pd.read_csv('C:\Users\cdl\Desktop\\ftp_counter\\featuredata_row.csv',index_col=0)
    fram = feature.join(fram)
    return  fram.dropna()

if __name__ == '__main__':

    frame = combine()
    print frame.columns.values.tolist()
    
    frame = frame.sort_values(by='job_var' , ascending=True)
    #print frame
    '''
    LEN = 1
    a1= frame.nnz_mu
    b1 = [sum(a1[i:i+LEN])/LEN for i in range(0,len(a1),LEN)]

    a2= frame.L2_DCMR
    b2 = [sum(a2[i:i+LEN])/LEN for i in range(0,len(a2),LEN)]
    '''
    b1=[]
    b2=[]
    LEN = 0.05
    for i in np.arange(0.2,0.8,LEN):
        bb1,bb2 =  frame[['job_var','speedup']][(frame.job_var > i) & (frame.job_var <= i+LEN)].mean()
        if math.isnan(bb1):
            continue
        b1.append(str(i))
        b2.append(bb2)
        print bb1 , bb2


    print b1
    '''
    f1 = np.polyfit(b1, b2, 1)
    p1 = np.poly1d(f1)
    
    print(p1)
    yvals = p1(b1)
    plt.plot(b1, yvals, 'r',label='polyfit values')
    '''

    
    plt.subplots_adjust(bottom=0,top=0.6)
    colormap = ['navajowhite','greenyellow','turquoise','lightskyblue']
    
    name_list = b1
    num_list = b2 
    plt.bar(range(len(num_list)), num_list,color = colormap)
    
    #plt.scatter( frame.L2_DCMR , frame.speedup,c='r',marker='^',label='csr',s=20)   
    
    
    plt.xticks(range(len(name_list)), name_list)

    plt.ylabel('speedup',size=20)
    #plt.xlabel('job_var')
    plt.legend(loc='upper left',ncol=1)
    #leg = plt.gca().get_legend()
    #ltext  = leg.get_texts()
    #plt.setp(ltext, fontsize=15)

    #plt.xlim([0,100])
    plt.ylim([1,2.2])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('job-var-vs-speedup-.pdf',dpi=400,bbox_inches='tight')    







==> data/speedup_csv/csr_one_numa/speedup_vs_geshu.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os

from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T

    #############compute job_var by FP_INS ####################

    FP_INS_list = frame.iloc[10:, -4].tolist()
    job_var = max(FP_INS_list) * 1.0 / sum(FP_INS_list)

    # np.std(L1_DCA_list,ddof=1)

    ###########################################################

    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR 
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR
    
    return frame,gf_data,job_var


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff


# most 4 thread
def combine1():
    frame , _ , ne = df("csr_result_Zhao2.mtx")
    
    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    
    job_var=[]
    
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf,var=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        job_var.append(var)
        ind.append(f[11:-4])
        
        FP_INS_list = fra.iloc[10:,-11].tolist()
        ma = max(FP_INS_list)
        max_index = fra[(fra.FP_INS==ma)].index.tolist()

        max_ind = int(max_index[-1][-1])-4       
        series = fra.iloc[max_ind,:]
#       series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    job_va = Series(job_var,index = ind)
    fram['job_var'] = job_va   
    fram['speedup'] = spee
#    print fram
    
    # feature = pd.read_csv(r'C:\Users\cdl\Desktop\\ftp_counter\\featuredata_row.csv',index_col=0)
    # fram = feature.join(fram)
    return  fram.dropna()
def combine2():
    frame, _, ne = df("csr_result_Zhao2.mtx")

    index = frame.columns.values.tolist()
    dat = {}
    speedup = []

    job_var = []

    ind = []
    f_list = listdir()
    for f in f_list:
        fra, gf, var = df(f)
        #        print f , speed(gf)[3]
        speedup.append(speed(gf)[3])
        job_var.append(var)
        ind.append(f[11:-4])

        series = fra.iloc[0, :]
        #       series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
    #    print dat
    fram = DataFrame(dat, index=index)
    fram = fram.T
    spee = Series(speedup, index=ind)
    job_va = Series(job_var, index=ind)
    fram['job_var'] = job_va
    fram['speedup'] = spee

    return fram

if __name__ == '__main__':

    # frame = combine1()
    # print (frame.columns.values.tolist())
    #
    # frame = frame.sort_values(by="speedup" , ascending=True)
    # frame.to_csv("4thread.csv")

    frame = combine2()
    #print(frame.columns.values.tolist())

    #frame = frame[(abs(frame.L2_DCMR - 0.25) < 0.01) & (abs(frame.job_var - 0.25) < 0.01)].sort_values(by="speedup", ascending=True)
    #frame.to_csv("1thread_select.csv")

    
    LEN = 1
    a1=  frame.job_var
    b1 = [sum(a1[i:i+LEN])/LEN for i in range(0,len(a1),LEN)]

    a2= frame.speedup
    b2 = [sum(a2[i:i+LEN])/LEN for i in range(0,len(a2),LEN)]
    
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.scatter( b1 , b2 ,c='r',marker='.',s=20)
    
    #plt.scatter( frame.L2_DCMR , frame.speedup,c='r',marker='^',label='csr',s=20)   

    plt.ylabel('speedup',size=20)
    plt.xlabel('job_var')
    plt.legend(loc='upper left',ncol=1)

    
    #ax = plt.gca()  
    #ax.xaxis.get_major_formatter().set_powerlimits((0,1))
    
    #plt.xlim([0,100000])
    #plt.ylim([0,10])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('job_var_vs_speedup.pdf',dpi=400,bbox_inches='tight')    



    
    '''
        
    #X = frame.loc[:,['L2_DMCR','nnz_tot']].values   
    X = frame.iloc[:, :-1].values
    y = frame['speedup'].values
    from sklearn.cross_validation import train_test_split
    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2 ,random_state=1)


    
    from sklearn.linear_model import LinearRegression
    linreg = LinearRegression()
    linreg.fit(X_train, y_train)
    
    #交叉验证
    from sklearn.model_selection import cross_val_predict
    from sklearn import metrics
    predicted = cross_val_predict(linreg, X, y, cv=10)
    # 用scikit-learn计算MSE
    print "MSE:",metrics.mean_squared_error(y, predicted)
    # 用scikit-learn计算RMSE
    print "RMSE:",np.sqrt(metrics.mean_squared_error(y, predicted))

    
    fig, ax = plt.subplots()
    ax.scatter(y, predicted)
    ax.plot([y.min(), y.max()], [y.min(), y.max()], 'k--', lw=4)
    ax.set_xlabel('Measured')
    ax.set_ylabel('Predicted')
    plt.show()
    '''



==> data/speedup_csv/csr_one_numa/total_evaluation.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os

from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T


    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR

    return frame,gf_data


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine(row):
    frame, _ = df("csr_result_Zhao2.mtx")

    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    
    xu = []
    
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[row])
        xu.append(speed(gf)[3])
        ind.append(f[11:-4])
        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    fram['speedup'] = spee
    fram['xu'] = xu
#    print fram
    
    feature = pd.read_csv(r'C:\Users\cdl\Desktop\\ftp_counter\\featuredata_row.csv',index_col=0)
    fram = feature.join(fram)
    return  fram.dropna()

if __name__ == '__main__':


    frame = combine(3)
    frame = frame.sort_values(by="xu" , ascending=True)
    x_p = frame.index.values
    spe_3 = frame.speedup
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.scatter( range(len(spe_3)) , spe_3 ,c='red',marker='o',label='4-threads',s=20)

    frame = combine(2)
    frame = frame.sort_values(by="xu" , ascending=True)
    x_p = frame.index.values
    spe_2 = frame.speedup
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.scatter( range(len(spe_2)) , spe_2 ,c='greenyellow',marker='o',label='3-threads',s=20)

    frame = combine(1)
    frame = frame.sort_values(by="xu" , ascending=True)
    x_p = frame.index.values
    spe_1 = frame.speedup
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.scatter( range(len(spe_1)) , spe_1 ,c='blue',marker='o',label='2-threads',s=20)




    frame = combine(0)
    frame = frame.sort_values(by="xu" , ascending=True)
    x_p = frame.index.values
    spe_0 = frame.speedup
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.plot( [0,1000],[1,1] ,linewidth=2.0,c='lightskyblue',linestyle='-',label='1-thread')
    
    #plt.scatter( range(len(spe_3)) , spe_0 ,c='lightskyblue',marker='o',label='1-thread',s=20)

    #plt.scatter( frame.L2_DCMR , frame.speedup,c='r',marker='^',label='csr',s=20)   

    plt.ylabel('speedup',size=20)
    #plt.xlabel('mtx')
    plt.legend(loc='upper left',ncol=1)

    
    #ax = plt.gca()  
    #ax.xaxis.get_major_formatter().set_powerlimits((0,1))
    
    plt.xlim([-10,1010])
    #plt.ylim([0,10])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('total_evaluation_speedup.pdf',dpi=400,bbox_inches='tight') 




    



==> data/total_evaluation.py <==
#-*- coding: utf-8 -*-
import pandas as pd
from pandas import Series,DataFrame
import seaborn as sns
import matplotlib.pyplot as plt 
from matplotlib.font_manager import FontProperties 
import subprocess
#subprocess.call(['dot', '-Tpdf', 'tree.dot', '-o' 'tree.pdf'])
import pydot
from scipy import stats as scistats
import string
import numpy as np 
import re
import os

from sklearn.cross_validation import train_test_split
from sklearn.metrics import mean_squared_error
from sklearn.metrics import r2_score
from sklearn import preprocessing

font2 = {'family': 'Times New Roman',  
        'color':  'black',  
        'weight': 'normal',  
        'size': 15,  
        }  

def df(file_name):
    with open(file_name) as f: 
        lines = f.readlines()

    index=['L1_DCA','L1_DCM','L1_ICM','L1_ICA','L2_DCR','L2_DCW','L2_DCH','L2_DCM',
           'L2_LDM','L2_STM','BR_MSP','TOT_INS','FP_INS','LD_INS','SR_INS','TOT_CYC']
    
    index_int=[]
    gf_data=[]
    i=0

    thread1_tot=[]
    thread1_0=[]
    thread2_tot=[]
    thread2_0=[]
    thread2_1=[]
    thread3_tot=[]
    thread3_0=[]
    thread3_1=[]
    thread3_2=[]
    thread4_tot=[]
    thread4_0=[]
    thread4_1=[]
    thread4_2=[]
    thread4_3=[]
    
    flag1= ''
    flag2= ''
    for line in lines:
        if 'with' in line:
            st=line.split('with')[1].split('threads')[0]
            flag1 = str(int(st))
            #print flag1
        if 'results' in line:
            flag2 = 'tot'

        if 'Results' in line:
            flag2 = str(int(line.split('#')[1]))
            
        if 'PAPI' in line and ':' in line:
            if flag1 == '1' and flag2 == 'tot':
                thread1_tot.append(int(line.split(':')[1]))
            elif flag1 == '1' and flag2 == '0':
                thread1_0.append(int(line.split(':')[1]))               
            elif flag1 == '2' and flag2 == 'tot':
                thread2_tot.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '0':
                thread2_0.append(int(line.split(':')[1]))
            elif flag1 == '2' and flag2 == '1':
                thread2_1.append(int(line.split(':')[1]))            
            elif flag1 == '3' and flag2 == 'tot':
                thread3_tot.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '0':
                thread3_0.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '1':
                thread3_1.append(int(line.split(':')[1]))
            elif flag1 == '3' and flag2 == '2':
                thread3_2.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == 'tot':
                thread4_tot.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '0':
                thread4_0.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '1':
                thread4_1.append(int(line.split(':')[1]))
            elif flag1 == '4' and flag2 == '2':
                thread4_2.append(int(line.split(':')[1]))
            else:
                thread4_3.append(int(line.split(':')[1]))
        
        if 'GFlops' in line:
            st=line.split('GFlops')[1].split('=')[1]
            gf_data.append(float(st))

    
    data = {'thread1_tot':thread1_tot,'thread1_0':thread1_0,
            'thread2_tot':thread2_tot,'thread2_0':thread2_0,'thread2_1':thread2_1,
            'thread3_tot':thread3_tot,'thread3_0':thread3_0,'thread3_1':thread3_1,'thread3_2':thread3_2,
            'thread4_tot':thread4_tot,'thread4_0':thread4_0,'thread4_1':thread4_1,'thread4_2':thread4_2,'thread4_3':thread4_3}

    frame = DataFrame(data,index=index)
    frame =  frame[['thread1_tot','thread2_tot','thread3_tot','thread4_tot',
                 'thread1_0','thread2_0','thread2_1','thread3_0','thread3_1',
                 'thread3_2','thread4_0','thread4_1','thread4_2','thread4_3']]


    frame = frame.T


    L1_DCMR = frame['L1_DCM']/(frame['L1_DCA'])
    frame['L1_DCMR'] = L1_DCMR
    L2_DCMR = frame['L2_DCM']/(frame['L2_DCM']+frame['L2_DCH'])
    frame['L2_DCMR'] = L2_DCMR
    L1_ICMR = frame['L1_ICM']/(frame['L1_ICA'])
    frame['L1_ICMR'] = L1_ICMR
    IPC = frame['TOT_INS']/(frame['TOT_CYC'])
    frame['IPC'] = IPC
    LD_INSR = frame['LD_INS']/(frame['TOT_INS'])
    frame['LD_INSR'] = LD_INSR
    SR_INSR = frame['SR_INS']/(frame['TOT_INS'])
    frame['SR_INSR'] = SR_INSR
    FP_INSR = frame['FP_INS']/(frame['TOT_INS'])
    frame['FP_INSR'] = FP_INSR

    return frame,gf_data


def listdir(path='./'):
    file_list = []
    for file in os.listdir(path):
        if file.endswith('.mtx'):
            file_list.append(file)
    return file_list

def speed(gf):
    spee=[]
    for item in gf:
        spee.append(item/gf[0])
        
    return spee
        
def effi(p,speedup):
    eff=[]
    for p_item, s_item in  zip(p,speedup):
        eff.append(s_item/p_item)
        
    return eff
   
def combine(row):
    frame, _ = df("csr_result_Zhao2.mtx")

    index = frame.columns.values.tolist()
    dat={}
    speedup=[]
    
    xu = []
    
    ind = []
    f_list = listdir()
    for f in f_list:
        fra,gf=df(f)
#        print f , speed(gf)[3]
        speedup.append(speed(gf)[row])
        xu.append(speed(gf)[3])
        ind.append(f[11:-4])
        series = fra.iloc[3,:]
        dat[f[11:-4]] = series.tolist()
#    print dat
    fram= DataFrame(dat,index=index)
    fram = fram.T
    spee = Series(speedup,index = ind)
    fram['speedup'] = spee
    fram['xu'] = xu
#    print fram
    
    feature = pd.read_csv(r'C:\Users\cdl\Desktop\\ftp_counter\\featuredata_row.csv',index_col=0)
    fram = feature.join(fram)
    return  fram.dropna()

if __name__ == '__main__':


    frame = combine(3)
    frame = frame.sort_values(by="xu" , ascending=True)
    x_p = frame.index.values
    spe_3 = frame.speedup
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.scatter( range(len(spe_3)) , spe_3 ,c='red',marker='o',label='4-threads',s=20)

    frame = combine(2)
    frame = frame.sort_values(by="xu" , ascending=True)
    x_p = frame.index.values
    spe_2 = frame.speedup
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.scatter( range(len(spe_2)) , spe_2 ,c='greenyellow',marker='o',label='3-threads',s=20)

    frame = combine(1)
    frame = frame.sort_values(by="xu" , ascending=True)
    x_p = frame.index.values
    spe_1 = frame.speedup
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.scatter( range(len(spe_1)) , spe_1 ,c='blue',marker='o',label='2-threads',s=20)




    frame = combine(0)
    frame = frame.sort_values(by="xu" , ascending=True)
    x_p = frame.index.values
    spe_0 = frame.speedup
    plt.subplots_adjust(bottom=0,top=0.6)
    plt.plot( [0,1000],[1,1] ,linewidth=2.0,c='lightskyblue',linestyle='-',label='1-thread')
    
    #plt.scatter( range(len(spe_3)) , spe_0 ,c='lightskyblue',marker='o',label='1-thread',s=20)

    #plt.scatter( frame.L2_DCMR , frame.speedup,c='r',marker='^',label='csr',s=20)   

    plt.ylabel('speedup',size=20)
    #plt.xlabel('mtx')
    plt.legend(loc='upper left',ncol=1)

    
    #ax = plt.gca()  
    #ax.xaxis.get_major_formatter().set_powerlimits((0,1))
    
    plt.xlim([-10,1010])
    #plt.ylim([0,10])
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.savefig('total_evaluation_speedup.pdf',dpi=400,bbox_inches='tight') 




    


